QCD corrections to the Darwin coefficient in inclusive semileptonic $B\rightarrow X_u \ell \bar{\nu}_\ell$ decays

In this paper we compute $\alpha_s$ corrections to the matching coefficients of the dimension six operators in the Heavy Quark Expansion of the inclusive semileptonic heavy hadron decay rate and leptonic invariant mass spectrum with a massless quark and both a massive or massless lepton in the final state, analytically. The obtained results can be applied to the inclusive semileptonic $B\rightarrow X_u \ell \bar{\nu}_\ell$ ($\ell = e,\,\mu,\,\tau$) and $D\rightarrow X \ell \bar{\nu}_\ell$ ($\ell = e,\,\mu$) decays. The main application of our results is the background subtraction of the $B\rightarrow X_u \ell \bar{\nu}_\ell$ decay in the measurement of the $B\rightarrow X_c\ell \bar{\nu}_\ell$ decay, which is important for the precise extraction of $V_{cb}$ and $R(D^{(*)})$. They also play a role in the computation of lifetimes of heavy hadrons.

==> anc/coefbutv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    164450,       4889]
NotebookOptionsPosition[    158168,       4699]
NotebookOutlinePosition[    158532,       4715]
CellTagsIndexPosition[    158489,       4712]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Title",
 CellChangeTimes->{{3.853579700912307*^9, 3.853579702722872*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Eta]", "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], "/", 
       SuperscriptBox["mb", "2"]}]}], ",", 
     RowBox[{"r", "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["q", "2"], "/", 
       SuperscriptBox["mb", "2"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85357979162724*^9, 3.853579793317171*^9}, {
   3.853579881499137*^9, 3.853579883429042*^9}, {3.8535799254226303`*^9, 
   3.853579959884139*^9}, {3.853580215300387*^9, 3.853580224809244*^9}, 
   3.915705239292038*^9}],

Cell[TextData[{
 "The function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"1", "-", "r"}], "]"}], "\[Congruent]", 
    RowBox[{"1", "/", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "r"}], ")"}], "+"]}]}], TraditionalForm]]],
 " and \[Delta][-1+r] \[Congruent] \[Delta](-1 + r) is the Dirac delta "
}], "Subsection",
 CellChangeTimes->{{3.915011526493724*^9, 3.91501155763352*^9}, {
  3.915612771456601*^9, 3.9156127948188047`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Differential width ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d\[CapitalGamma]", "(", 
     RowBox[{"r", ",", "\[Eta]"}], ")"}], "/", "dr"}], TraditionalForm]]],
 " "
}], "Title",
 CellChangeTimes->{{3.85947131350062*^9, 3.859471321286704*^9}, {
  3.859471376539198*^9, 3.8594713785982227`*^9}, {3.859471735227911*^9, 
  3.859471737692396*^9}, {3.859640934700461*^9, 3.8596409350600357`*^9}, {
  3.866890530773754*^9, 3.866890542492634*^9}, {3.9157064457053432`*^9, 
  3.915706449170192*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "0"], "(", 
    RowBox[{"r", ",", "0", ",", "\[Eta]"}], ")"}], TraditionalForm]], 
  "Subsection"], "Subsection"],
 StyleBox[" coefficient of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox[" (\[Rho]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.8594715164645557`*^9, {3.866890545252318*^9, 3.866890564094428*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0d\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{"C0LOd\[CapitalGamma]dq2\[Rho]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C0NLOd\[CapitalGamma]dq2\[Rho]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.859471412973811*^9, 3.859471420761256*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0LOd\[CapitalGamma]dq2\[Rho]0", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "r"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "r"}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
    SuperscriptBox["r", "3"]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8594714288154373`*^9, {3.8594716963830423`*^9, 3.859471697333654*^9}, 
   3.859472153472294*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0NLOd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "4"]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "r"}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"16", "-", 
         RowBox[{"25", " ", "r"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "r"}], "+", 
            SuperscriptBox["r", "3"]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
      "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "r"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"10", " ", "r"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]"}]}], ")"}], " ", 
       
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "r"}], "+", 
            SuperscriptBox["r", "3"]}], ")"}], " ", "\[Eta]"}]}], ")"}], " ", 
       
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "r"}], "+", 
            SuperscriptBox["r", "3"]}], ")"}], " ", "\[Eta]"}]}], ")"}], " ", 
       
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "r"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.859471433915691*^9, {3.859471730894287*^9, 3.8594717322944613`*^9}, 
   3.8595574213830633`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "v"], "(", 
    RowBox[{"r", ",", "0", ",", "\[Eta]"}], ")"}], TraditionalForm]], 
  "Subsection"], "Subsection"],
 StyleBox[" coefficient of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox[" (\[Rho]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.859471499911643*^9, {3.866890581102659*^9, 3.866890590130521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cvd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{"CvLOd\[CapitalGamma]dq2\[Rho]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "CvNLOCFd\[CapitalGamma]dq2\[Rho]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.859471533259296*^9, 3.859471537049047*^9}, {
  3.859471859276245*^9, 3.859471859494471*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CvLOd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "r", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
     SuperscriptBox["r", "3"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8594715390228024`*^9, 3.859471539061943*^9}, {
  3.859471757452553*^9, 3.8594717592198553`*^9}, {3.85963921975874*^9, 
  3.859639220695848*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CvNLOCFd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "r"}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "-", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{"30", "-", 
         RowBox[{"37", " ", "r"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"18", " ", "r"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"10", " ", "r"}], "-", 
            RowBox[{"21", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"8", " ", "r"}]}], ")"}], " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "r"}]}], ")"}], " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]"}]}], ")"}], " ", 
       
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]"}]}], ")"}], " ", 
       
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "r"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.859471540664246*^9, 3.859471540690881*^9}, {
  3.859471863953599*^9, 3.859471875183959*^9}, {3.859557943602512*^9, 
  3.859557944780384*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Mu]", "G"]], "(", 
    RowBox[{"r", ",", "0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.859471571295486*^9, {3.8594720404566317`*^9, 3.859472040713622*^9}, {
   3.866890594001821*^9, 3.8668906020145397`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]Gd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{"C\[Mu]GLOd\[CapitalGamma]dq2\[Rho]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCFd\[CapitalGamma]dq2\[Rho]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCAd\[CapitalGamma]dq2\[Rho]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85947159293056*^9, 3.859471601422929*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GLOd\[CapitalGamma]dq2\[Rho]0", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
    SuperscriptBox["r", "3"]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8594716070918217`*^9, {3.8594718942437897`*^9, 3.859471895072246*^9}, 
   3.859639265429268*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCFd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"18", " ", 
       SuperscriptBox["r", "4"]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"212", " ", "r"}], "+", 
         RowBox[{"313", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"138", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         RowBox[{"95", " ", "r"}], "-", 
         RowBox[{"82", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"69", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"20", " ", "r"}], "-", 
            RowBox[{"53", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}], "+", " ", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"5", " ", "r"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
      "+", 
      RowBox[{"6", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"27", " ", "r"}], "-", 
            RowBox[{"110", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"39", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21"}], "+", 
            RowBox[{"60", " ", "r"}], "-", 
            RowBox[{"115", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"102", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "r"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "+", " ", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"6", " ", "r"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"12", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"20", " ", "r"}], "+", 
            RowBox[{"53", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}], "+", " ", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", "r"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"24", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"20", " ", "r"}], "-", 
            RowBox[{"53", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}], "-", " ", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", "r"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "r"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.859471611571807*^9, {3.8594719228318977`*^9, 3.8594719237719812`*^9}, {
   3.8596398279016523`*^9, 3.859639829437978*^9}, {3.859640050686574*^9, 
   3.859640154132882*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCAd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"18", " ", 
       SuperscriptBox["r", "3"]}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"23", "-", 
         RowBox[{"90", " ", "r"}], "-", 
         RowBox[{"99", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"22", "-", 
         RowBox[{"9", " ", "r"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"10", " ", "r"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", "r"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}]}], 
      "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"15", " ", "r"}], "-", 
         RowBox[{"44", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", "r", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"7", " ", "r"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"8", " ", "r"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"10", " ", "r"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", "r"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"10", " ", "r"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", "r"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Eta]"}]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "r"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8594716168898563`*^9, {3.859471947185177*^9, 3.859471948076853*^9}, 
   3.8596406614180307`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Rho]", "D"]], "(", 
    RowBox[{"r", ",", "0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.9150080194661694`*^9, 3.915008028258162*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]Dd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{"C\[Rho]DLOd\[CapitalGamma]dq2\[Rho]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCFd\[CapitalGamma]dq2\[Rho]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCAd\[CapitalGamma]dq2\[Rho]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008063787211*^9, 3.9150080728101377`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DLOd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"9", " ", "r"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", "\[Eta]"}], "+", 
        RowBox[{"r", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    RowBox[{
     FractionBox["16", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "\[Eta]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915008121865697*^9, {3.9150114732487497`*^9, 3.9150115028432827`*^9}, {
   3.915015874123104*^9, 3.9150158868880777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCFd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"18", " ", 
        SuperscriptBox["r", "4"]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["r", "6"]}], "-", 
       RowBox[{"64", " ", "\[Eta]"}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "217"}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"39", "-", 
             RowBox[{"243", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{"797", " ", "\[Eta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "292"}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Eta]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"781", "+", 
          RowBox[{"77", " ", "\[Eta]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "+", 
             RowBox[{"5", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"175", "-", 
          RowBox[{"273", " ", "\[Eta]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"29", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "273"}], "-", "\[Eta]", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"75", "+", 
             RowBox[{"33", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"p", "[", 
      RowBox[{"1", "-", "r"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"42", " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"61", "+", 
           RowBox[{"19", " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{"3", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"36", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "108"}], "+", 
           RowBox[{"59", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "r", "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"22", " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"8", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"43", "+", 
           RowBox[{"9", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"10", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"26", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"76", " ", 
            SuperscriptBox["r", "7"]}], "+", 
           RowBox[{"32", " ", "\[Eta]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "419"}], "+", 
              RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}], "-", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"5", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"38", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "221"}], "+", 
              RowBox[{"101", " ", "\[Eta]"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"487", " ", "\[Eta]"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"293", "+", 
              RowBox[{"547", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"p", "[", 
          RowBox[{"1", "-", "r"}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "5"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", "\[Eta]"}], "+", 
           RowBox[{"r", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "r", "]"}], " ", 
         RowBox[{"p", "[", 
          RowBox[{"1", "-", "r"}], "]"}]}], 
        SuperscriptBox["r", "3"]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"26", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"22", " ", "\[Eta]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"5", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"41", "+", 
           RowBox[{"13", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"49", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "r"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"34", " ", "\[Eta]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"5", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"59", "+", 
           RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"67", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "r"}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"159", "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"81", " ", "\[Eta]"}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]"}], "+", 
       RowBox[{"432", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Eta]"}], "]"}], "2"]}], "-", 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"5", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}], "+", 
       RowBox[{"768", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", "mb"], "]"}], "2"]}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "\[Eta]", "+", 
          RowBox[{"50", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915008128875394*^9, {3.915015558396532*^9, 3.915015611692894*^9}, {
   3.915015663334599*^9, 3.915015682345551*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCAd\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"27", " ", 
        SuperscriptBox["r", "4"]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"296", " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"48", " ", "\[Eta]"}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"67", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
            RowBox[{"91", " ", "\[Eta]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"418", "-", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"148", " ", "\[Eta]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "117"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"54", "-", 
               RowBox[{"36", " ", "\[Eta]"}]}], ")"}]}], "+", 
            RowBox[{"431", " ", "\[Eta]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"76", "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Eta]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"91", "+", 
               RowBox[{"72", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"p", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}]}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28", " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "-", 
           RowBox[{"46", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"8", " ", "\[Eta]"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"17", " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"20", " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"28", "+", 
           RowBox[{"39", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "5"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "r"}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]"}], ")"}]}], "-", 
        RowBox[{"6", " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "r", "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"8", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "\[Eta]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"9", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"2", " ", "\[Eta]"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "r"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"2", " ", "\[Eta]"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "r"}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    RowBox[{
     FractionBox["1", "108"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5381"}], "-", 
       RowBox[{"4743", " ", "\[Eta]"}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{"720", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Eta]"}], "]"}], "2"]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"219", "+", 
          RowBox[{"233", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}], "-", 
       RowBox[{"1584", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", "mb"], "]"}], "2"]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "139"}], "-", 
          RowBox[{"169", " ", "\[Eta]"}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915008136077697*^9, {3.915015793947338*^9, 3.915015816070627*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"r", ",", "0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " (i=1,..,6) coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.915008171134892*^9, 3.9150081996114817`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1hld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", "128"}], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "-", 
      RowBox[{"4", " ", "CF", " ", "\[Alpha]s"}], "-", 
      RowBox[{"3", " ", "CF", " ", "\[Alpha]s", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008271878653*^9, 3.915008302380252*^9}, 
   3.915016409990176*^9, 3.915016493695386*^9, {3.9150165425290422`*^9, 
   3.9150165437708693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2hld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{"256", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "-", 
      RowBox[{"CF", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"5", " ", "\[Eta]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008565787075*^9, 3.915008570373824*^9}, 
   3.915016412399684*^9, {3.915016573972478*^9, 3.915016575116373*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3hld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"128", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"2", " ", "\[Eta]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Eta]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "-", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"9", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    RowBox[{"64", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", "\[Eta]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008573025619*^9, 3.915008577429138*^9}, 
   3.915016415305813*^9, {3.915016690330027*^9, 3.915016708191188*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4hld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"256", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Eta]"}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Eta]"}], "-", 
        RowBox[{"8", " ", "r", " ", "\[Eta]"}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"8", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    RowBox[{"128", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"12", " ", "\[Eta]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"8", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008580539854*^9, 3.9150085852614613`*^9}, 
   3.915016418801898*^9, {3.915016745557023*^9, 3.915016759578411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C5hld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"64", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Eta]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "-", 
        RowBox[{"10", " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "\[Eta]", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008587629232*^9, 3.915008592834264*^9}, 
   3.9150164220630007`*^9, {3.91501681016621*^9, 3.915016821199869*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C6hld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"32", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "r", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", "\[Alpha]s", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r"}], "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"p", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}]]}], "+", 
    RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Eta]"}], "]"}], "-", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008595326829*^9, 3.915008599630773*^9}, 
   3.915016424183876*^9, {3.915016859408333*^9, 3.9150168737910557`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"r", ",", "0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " (i=3,..,6)  coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0) [Canonical basis {a,b}={4,-4} Use different values of \
a, b to use a different basis of evanescent operators]", "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.9150081783324223`*^9, {3.915008212237577*^9, 3.9150082188283043`*^9}, {
   3.915008966125924*^9, 3.915008966173563*^9}, {3.915017444883512*^9, 
   3.915017453318013*^9}, {3.9150174973862457`*^9, 3.915017528526081*^9}, {
   3.915018039885661*^9, 3.915018049787031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3Ehld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"128", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", "\[Eta]"}], "-", 
           RowBox[{"11", " ", "r", " ", "\[Eta]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"p", "[", 
          RowBox[{"1", "-", "r"}], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "3"]}]]}], "+", 
      RowBox[{"16", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "60"}], "+", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"36", " ", "\[Eta]"}], "+", 
         RowBox[{"a", " ", "\[Eta]"}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], "/.", 
     RowBox[{"a", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008573025619*^9, 3.915008577429138*^9}, {
   3.9150086786113987`*^9, 3.915008683466548*^9}, {3.9150089780997887`*^9, 
   3.915008992498592*^9}, 3.9150164378341837`*^9, {3.915017305837822*^9, 
   3.915017320953204*^9}, 3.915017482468872*^9, {3.9150176241086617`*^9, 
   3.915017627249764*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4Ehld\[CapitalGamma]dq2\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"256", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "\[Eta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"8", " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"7", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"p", "[", 
         RowBox[{"1", "-", "r"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "3"]}]], "+", 
      RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"28", "-", "b", "+", 
         RowBox[{"44", " ", "\[Eta]"}], "-", 
         RowBox[{"2", " ", "b", " ", "\[Eta]"}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], "/.", 
     RowBox[{"a", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008580539854*^9, 3.9150085852614613`*^9}, {
   3.915008686429903*^9, 3.9150086940312138`*^9}, {3.915009005754957*^9, 
   3.915009015070744*^9}, 3.915016440479055*^9, 3.915017379365025*^9, {
   3.915017433983653*^9, 3.915017435876884*^9}, 3.915017487280345*^9, {
   3.915017629189851*^9, 3.915017631441907*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "CE1hlCANd\[CapitalGamma]dq2\[Rho]0", "=", 
   "C6hld\[CapitalGamma]dq2\[Rho]0"}], ";"}]], "Input",
 CellChangeTimes->{{3.915008587629232*^9, 3.915008592834264*^9}, {
  3.9150086975258017`*^9, 3.9150087022544537`*^9}, {3.915009055471285*^9, 
  3.91500906745203*^9}, {3.915009130891453*^9, 3.9150091391967497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "CE2hlCANd\[CapitalGamma]dq2\[Rho]0", "=", 
   "C5hld\[CapitalGamma]dq2\[Rho]0"}], ";"}]], "Input",
 CellChangeTimes->{{3.915008595326829*^9, 3.915008599630773*^9}, {
   3.915008704477064*^9, 3.915008709043977*^9}, {3.91500907215858*^9, 
   3.9150090799463663`*^9}, {3.915009116211479*^9, 3.91500912693119*^9}, 
   3.91501646667575*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Differential width ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d\[CapitalGamma]", "(", 
     RowBox[{"r", ",", "0"}], ")"}], "/", "dr"}], TraditionalForm]]],
 " (\[Eta]=0)"
}], "Title",
 CellChangeTimes->{{3.85947131350062*^9, 3.859471321286704*^9}, {
  3.859471376539198*^9, 3.8594713785982227`*^9}, {3.859471735227911*^9, 
  3.859471737692396*^9}, {3.859640934700461*^9, 3.8596409350600357`*^9}, {
  3.866890530773754*^9, 3.866890542492634*^9}, {3.9150207015341473`*^9, 
  3.9150207082377853`*^9}, {3.915706451577896*^9, 3.915706455157576*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "0"], "(", 
    RowBox[{"r", ",", "0", ",", "0"}], ")"}], TraditionalForm]], 
  "Subsection"], "Subsection"],
 StyleBox[" coefficient of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox[" (\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.8594715164645557`*^9, {3.866890545252318*^9, 3.866890564094428*^9}, {
   3.915020727355349*^9, 3.915020733051668*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0d\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{"C0LOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C0NLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.859471412973811*^9, 3.859471420761256*^9}, {
  3.915612907721407*^9, 3.915612918021205*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0LOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "r"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8594714288154373`*^9, {3.8594716963830423`*^9, 3.859471697333654*^9}, 
   3.859472153472294*^9, 3.9156129198591223`*^9, {3.915613262266322*^9, 
   3.915613265931799*^9}, {3.9156134307161407`*^9, 3.915613432114368*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0NLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "r"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "r"}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "r"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "r", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "r"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "r"}], ")"}], "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "r"}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "r"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.859471433915691*^9, {3.859471730894287*^9, 3.8594717322944613`*^9}, 
   3.8595574213830633`*^9, 3.9156129214254913`*^9, {3.915613344209236*^9, 
   3.915613344489358*^9}, {3.9156134516407967`*^9, 3.915613456537325*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915613443942474*^9, 3.915613443952557*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "v"], "(", 
    RowBox[{"r", ",", "0", ",", "0"}], ")"}], TraditionalForm]], 
  "Subsection"], "Subsection"],
 StyleBox[" coefficient of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox[" (\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.859471499911643*^9, {3.866890581102659*^9, 3.866890590130521*^9}, {
   3.915020739872437*^9, 3.91502075064863*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cvd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{"CvLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "CvNLOCFd\[CapitalGamma]dq2\[Rho]0\[Eta]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.859471533259296*^9, 3.859471537049047*^9}, {
  3.859471859276245*^9, 3.859471859494471*^9}, {3.915612925751547*^9, 
  3.915612931435458*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CvLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "r", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8594715390228024`*^9, 3.859471539061943*^9}, {
   3.859471757452553*^9, 3.8594717592198553`*^9}, {3.85963921975874*^9, 
   3.859639220695848*^9}, 3.915612934386861*^9, {3.915613347340878*^9, 
   3.91561334750735*^9}, 3.915613465838418*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "r", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.915614466011619*^9, 3.915618295838682*^9, 
  3.915619437891747*^9, 3.915705714631782*^9, 3.915707792746789*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CvNLOCFd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "r"}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"18", " ", "r"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"8", " ", "r"}]}], ")"}], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"Log", "[", "r", "]"}]}], "-", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "r"}]}], "]"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.859471540664246*^9, 3.859471540690881*^9}, {
   3.859471863953599*^9, 3.859471875183959*^9}, {3.859557943602512*^9, 
   3.859557944780384*^9}, 3.915612935955112*^9, {3.915613349311404*^9, 
   3.91561334948363*^9}, {3.915613472176762*^9, 3.915613473887998*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Mu]", "G"]], "(", 
    RowBox[{"r", ",", "0", ",", "0"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.859471571295486*^9, {3.8594720404566317`*^9, 3.859472040713622*^9}, {
   3.866890594001821*^9, 3.8668906020145397`*^9}, {3.915020755663762*^9, 
   3.915020757867334*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]Gd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{"C\[Mu]GLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCFd\[CapitalGamma]dq2\[Rho]0\[Eta]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCAd\[CapitalGamma]dq2\[Rho]0\[Eta]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85947159293056*^9, 3.859471601422929*^9}, {
  3.915612939416054*^9, 3.915612946106874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}]}], "r"]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8594716070918217`*^9, {3.8594718942437897`*^9, 3.859471895072246*^9}, 
   3.859639265429268*^9, 3.9156129491363363`*^9, {3.91561335276982*^9, 
   3.91561335294281*^9}, {3.915613554258897*^9, 3.915613555319461*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCFd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"18", " ", 
       SuperscriptBox["r", "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"212", " ", "r"}], "+", 
         RowBox[{"313", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"138", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"20", " ", "r"}], "-", 
         RowBox[{"53", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"27", " ", "r"}], "-", 
         RowBox[{"110", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"39", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "r"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"20", " ", "r"}], "+", 
         RowBox[{"53", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"20", " ", "r"}], "-", 
         RowBox[{"53", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "r"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.859471611571807*^9, {3.8594719228318977`*^9, 3.8594719237719812`*^9}, {
   3.8596398279016523`*^9, 3.859639829437978*^9}, {3.859640050686574*^9, 
   3.859640154132882*^9}, 3.9156129506747303`*^9, {3.9156133565830517`*^9, 
   3.915613356703835*^9}, {3.9156136315689583`*^9, 3.915613634025569*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCAd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"18", " ", "r"}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"10", " ", "r"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"23", "-", 
         RowBox[{"90", " ", "r"}], "-", 
         RowBox[{"99", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"15", " ", "r"}], "-", 
         RowBox[{"44", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"7", " ", "r"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"12", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"10", " ", "r"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "r"}], "]"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"24", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"10", " ", "r"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "r"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8594716168898563`*^9, {3.859471947185177*^9, 3.859471948076853*^9}, 
   3.8596406614180307`*^9, 3.915612952635956*^9, {3.915613359391368*^9, 
   3.915613359518199*^9}, {3.9156136402748413`*^9, 3.9156136426868668`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Rho]", "D"]], "(", 
    RowBox[{"r", ",", "0", ",", "0"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr", " "}], TraditionalForm]]],
 StyleBox["(\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.9150080194661694`*^9, 3.915008028258162*^9}, {
  3.915020760791848*^9, 3.915020766507184*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]Dd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{"C\[Rho]DLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCFd\[CapitalGamma]dq2\[Rho]0\[Eta]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCAd\[CapitalGamma]dq2\[Rho]0\[Eta]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008063787211*^9, 3.9150080728101377`*^9}, {
  3.9156129569980497`*^9, 3.915612963544647*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DLOd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"9", " ", "r"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "+", 
    RowBox[{
     FractionBox["16", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915008121865697*^9, {3.9150114732487497`*^9, 3.9150115028432827`*^9}, {
   3.915015874123104*^9, 3.9150158868880777`*^9}, 3.915612965606592*^9, {
   3.915613363150992*^9, 3.9156133633239326`*^9}, {3.915613656916959*^9, 
   3.915613658018578*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCFd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "r"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "217"}], "+", 
            RowBox[{"39", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"781", "-", 
            RowBox[{"207", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"175", "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "273"}], "+", 
            RowBox[{"75", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"66", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "6"]}]}], ")"}], " ", 
       RowBox[{"p", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["r", "2"]}]]}], "-", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", "r"}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"p", "[", 
      RowBox[{"1", "-", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", "r"}], "+", 
        RowBox[{"43", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"9", " ", "r"}]], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "r"}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"221", " ", 
            SuperscriptBox["r", "3"]}], "-", 
           RowBox[{"293", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"419", " ", 
            SuperscriptBox["r", "5"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"76", " ", 
            SuperscriptBox["r", "7"]}]}], ")"}], " ", 
         RowBox[{"p", "[", 
          RowBox[{"1", "-", "r"}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "r", "]"}], " ", 
         RowBox[{"p", "[", 
          RowBox[{"1", "-", "r"}], "]"}]}], "r"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "r"}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "r"}]}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "17"}], " ", "r"}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "r"}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "-", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"159", "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"520", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}], "+", 
       RowBox[{"768", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", "mb"], "]"}], "2"]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915008128875394*^9, {3.915015558396532*^9, 3.915015611692894*^9}, {
   3.915015663334599*^9, 3.915015682345551*^9}, 3.9156129682248707`*^9, {
   3.915613367703034*^9, 3.915613367894891*^9}, {3.915613674158692*^9, 
   3.915613676255892*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCAd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", "r"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"67", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"182", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "117"}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"418", "-", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{"296", " ", 
          SuperscriptBox["r", "6"]}]}], ")"}], " ", 
       RowBox[{"p", "[", 
        RowBox[{"1", "-", "r"}], "]"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["r", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "r"}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"110", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "r"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "r", "]"}], " ", 
     RowBox[{"p", "[", 
      RowBox[{"1", "-", "r"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "r"}]}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}], " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "r"}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "+", 
    RowBox[{
     FractionBox["1", "108"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5381"}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"5256", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}], "-", 
       RowBox[{"1584", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", "mb"], "]"}], "2"]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915008136077697*^9, {3.915015793947338*^9, 3.915015816070627*^9}, 
   3.91561297413341*^9, {3.9156133716387033`*^9, 3.915613371786639*^9}, {
   3.915613683588917*^9, 3.915613685017561*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"r", ",", "0", ",", "0"}], ")"}], TraditionalForm]]],
 " (i=1,..,6) coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.915008171134892*^9, 3.9150081996114817`*^9}, {
  3.915020771803113*^9, 3.915020775339574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1hld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", "256"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "-", 
      RowBox[{"4", " ", "CF", " ", "\[Alpha]s"}], "-", 
      RowBox[{"3", " ", "CF", " ", "\[Alpha]s", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008271878653*^9, 3.915008302380252*^9}, 
   3.915016409990176*^9, 3.915016493695386*^9, {3.9150165425290422`*^9, 
   3.9150165437708693`*^9}, 3.915612978516197*^9, {3.915613375373749*^9, 
   3.915613375481078*^9}, 3.915613693960823*^9, 3.915613738712165*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2hld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{"256", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "-", 
      RowBox[{"CF", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008565787075*^9, 3.915008570373824*^9}, 
   3.915016412399684*^9, {3.915016573972478*^9, 3.915016575116373*^9}, 
   3.915612981341481*^9, {3.9156133769362783`*^9, 3.915613377057564*^9}, {
   3.915613735584961*^9, 3.915613736802659*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3hld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"128", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r"}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Alpha]s", " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "+", 
    RowBox[{"64", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008573025619*^9, 3.915008577429138*^9}, 
   3.915016415305813*^9, {3.915016690330027*^9, 3.915016708191188*^9}, 
   3.915612983563233*^9, {3.915613379805998*^9, 3.91561337995208*^9}, {
   3.915613745987453*^9, 3.915613748342345*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4hld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"256", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Alpha]s", " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "+", 
    RowBox[{"128", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008580539854*^9, 3.9150085852614613`*^9}, 
   3.915016418801898*^9, {3.915016745557023*^9, 3.915016759578411*^9}, 
   3.915612985444867*^9, {3.915613381888185*^9, 3.915613381971343*^9}, {
   3.9156137528529387`*^9, 3.915613754075798*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C5hld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"64", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "r"}], "-", 
        SuperscriptBox["r", "2"], "-", 
        SuperscriptBox["r", "3"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Alpha]s", " ", 
      RowBox[{"p", "[", 
       RowBox[{"1", "-", "r"}], "]"}]}], 
     RowBox[{"3", " ", "r"}]], "+", 
    RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008587629232*^9, 3.915008592834264*^9}, 
   3.9150164220630007`*^9, {3.91501681016621*^9, 3.915016821199869*^9}, 
   3.915612986835381*^9, {3.915613383975834*^9, 3.9156133840983953`*^9}, {
   3.915613759696629*^9, 3.915613760961768*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C6hld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["64", "3"]}], " ", "\[Pi]", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "r", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", "\[Alpha]s", " ", 
     RowBox[{"p", "[", 
      RowBox[{"1", "-", "r"}], "]"}]}], "-", 
    RowBox[{"64", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Mu]", "mb"], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008595326829*^9, 3.915008599630773*^9}, 
   3.915016424183876*^9, {3.915016859408333*^9, 3.9150168737910557`*^9}, 
   3.915612989809434*^9, {3.91561338638513*^9, 3.9156133865684357`*^9}, {
   3.915613766361796*^9, 3.915613767393691*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"r", ",", "0", ",", "0"}], ")"}], TraditionalForm]]],
 " (i=3,..,6)  coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d\[CapitalGamma]", "/", "dr"}], TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0,\[Eta]=0) [Canonical basis {a,b}={4,-4} Use different \
values of a, b to use a different basis of evanescent operators]", 
  "Subsection"]
}], "Subsection",
 CellChangeTimes->{
  3.9150081783324223`*^9, {3.915008212237577*^9, 3.9150082188283043`*^9}, {
   3.915008966125924*^9, 3.915008966173563*^9}, {3.915017444883512*^9, 
   3.915017453318013*^9}, {3.9150174973862457`*^9, 3.915017528526081*^9}, {
   3.915018039885661*^9, 3.915018049787031*^9}, {3.915020800359809*^9, 
   3.9150208052727623`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3Ehld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"128", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Alpha]s", " ", 
         RowBox[{"p", "[", 
          RowBox[{"1", "-", "r"}], "]"}]}], 
        RowBox[{"3", " ", "r"}]]}], "+", 
      RowBox[{"16", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "60"}], "+", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], "/.", 
     RowBox[{"a", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008573025619*^9, 3.915008577429138*^9}, {
   3.9150086786113987`*^9, 3.915008683466548*^9}, {3.9150089780997887`*^9, 
   3.915008992498592*^9}, 3.9150164378341837`*^9, {3.915017305837822*^9, 
   3.915017320953204*^9}, 3.915017482468872*^9, {3.9150176241086617`*^9, 
   3.915017627249764*^9}, 3.9156129927367764`*^9, {3.9156133903480988`*^9, 
   3.915613390450116*^9}, {3.9156140652360973`*^9, 3.9156140901683073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4Ehld\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"256", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "r"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Alpha]s", " ", 
        RowBox[{"p", "[", 
         RowBox[{"1", "-", "r"}], "]"}]}], 
       RowBox[{"3", " ", "r"}]], "+", 
      RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{"28", "-", "b", "+", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "r"}], "]"}]}]}], "/.", 
     RowBox[{"a", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915008580539854*^9, 3.9150085852614613`*^9}, {
   3.915008686429903*^9, 3.9150086940312138`*^9}, {3.915009005754957*^9, 
   3.915009015070744*^9}, 3.915016440479055*^9, 3.915017379365025*^9, {
   3.915017433983653*^9, 3.915017435876884*^9}, 3.915017487280345*^9, {
   3.915017629189851*^9, 3.915017631441907*^9}, 3.91561299505674*^9, {
   3.915613392348517*^9, 3.915613392474498*^9}, {3.915614182784986*^9, 
   3.9156141969223213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "CE1hlCANd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   "C6hld\[CapitalGamma]dq2\[Rho]0\[Eta]0"}], ";"}]], "Input",
 CellChangeTimes->{{3.915008587629232*^9, 3.915008592834264*^9}, {
  3.9150086975258017`*^9, 3.9150087022544537`*^9}, {3.915009055471285*^9, 
  3.91500906745203*^9}, {3.915009130891453*^9, 3.9150091391967497`*^9}, {
  3.9156129987914124`*^9, 3.915613000935038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "CE2hlCANd\[CapitalGamma]dq2\[Rho]0\[Eta]0", "=", 
   "C5hld\[CapitalGamma]dq2\[Rho]0\[Eta]0"}], ";"}]], "Input",
 CellChangeTimes->{{3.915008595326829*^9, 3.915008599630773*^9}, {
   3.915008704477064*^9, 3.915008709043977*^9}, {3.91500907215858*^9, 
   3.9150090799463663`*^9}, {3.915009116211479*^9, 3.91500912693119*^9}, 
   3.91501646667575*^9, {3.915613003985037*^9, 3.915613006295104*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Total width \[CapitalGamma](\[Eta])", "Title",
 CellChangeTimes->{{3.853596679863727*^9, 3.853596687129826*^9}, {
  3.866887405564333*^9, 3.866887422047333*^9}, {3.866887543578637*^9, 
  3.866887544631343*^9}, {3.8668908252409077`*^9, 3.866890825552764*^9}, {
  3.915706430189477*^9, 3.915706440755018*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "0"], "(", 
    RowBox[{"0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " (\[Rho]=0)"
}], "Subsection",
 CellChangeTimes->{{3.8535989142058477`*^9, 3.85359892757586*^9}, {
  3.8668907647907877`*^9, 3.8668907874399357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{"C0LO\[CapitalGamma]\[Rho]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C0NLO\[CapitalGamma]\[Rho]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853596788914048*^9, 3.85359679716676*^9}, 
   3.853598053511174*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0LO\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{"1", "-", 
    RowBox[{"8", " ", "\[Eta]"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Eta]", "3"]}], "-", 
    SuperscriptBox["\[Eta]", "4"], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853598021465193*^9, 3.8535980245979843`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0NLO\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"75", "-", 
       RowBox[{"614", " ", "\[Eta]"}], "+", 
       RowBox[{"63", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"494", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"24", " ", "\[Eta]"}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "31"}], "+", 
       RowBox[{"320", " ", "\[Eta]"}], "-", 
       RowBox[{"320", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       RowBox[{"90", " ", "\[Eta]"}], "-", 
       RowBox[{"188", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", "\[Eta]"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       SuperscriptBox["\[Eta]", "4"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", "\[Eta]"}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8535969310823383`*^9, 3.853596942994605*^9}, {
  3.853596986071011*^9, 3.853596988989621*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Mu]", "G"]], "(", 
    RowBox[{"0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " (\[Rho]=0)"
}], "Subsection",
 CellChangeTimes->{{3.8535989403124933`*^9, 3.853598949440393*^9}, {
  3.866890796742744*^9, 3.866890806775399*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]G\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{"C\[Mu]GLO\[CapitalGamma]\[Rho]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCF\[CapitalGamma]\[Rho]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCA\[CapitalGamma]\[Rho]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853834899792613*^9, 3.853834925455367*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GLO\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"8", " ", "\[Eta]"}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Eta]", "3"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["\[Eta]", "4"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.853834945441136*^9, {3.854118382670439*^9, 3.8541183849756193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCF\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "216"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "273"}], "-", 
       RowBox[{"886", " ", "\[Eta]"}], "-", 
       RowBox[{"19805", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"22206", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "-", 
       RowBox[{"1242", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "54"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "+", 
       RowBox[{"144", " ", "\[Eta]"}], "+", 
       RowBox[{"864", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"212", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "108"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35"}], "+", 
       RowBox[{"1368", " ", "\[Eta]"}], "+", 
       RowBox[{"8856", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"11224", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"1035", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "108"], " ", "\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{"84", "-", 
       RowBox[{"3522", " ", "\[Eta]"}], "+", 
       RowBox[{"4348", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"1035", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"36", " ", "\[Eta]"}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"196", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"43", "-", 
       RowBox[{"432", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"572", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["4", "9"], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "+", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8538349522995234`*^9, {3.8541179256925488`*^9, 3.854117927318489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCA\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "27"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"36", " ", "\[Eta]"}], "-", 
       RowBox[{"126", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"62", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "108"], " ", 
     RowBox[{"(", 
      RowBox[{"186", "-", 
       RowBox[{"1142", " ", "\[Eta]"}], "+", 
       RowBox[{"2537", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"1986", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"405", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "54"], " ", 
     RowBox[{"(", 
      RowBox[{"191", "-", 
       RowBox[{"756", " ", "\[Eta]"}], "+", 
       RowBox[{"540", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "54"], " ", "\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "48"}], "-", 
       RowBox[{"132", " ", "\[Eta]"}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"9", " ", "\[Eta]"}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}], " ", 
     RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "+", 
       RowBox[{"36", " ", "\[Eta]"}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["8", "9"], " ", 
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.85383495869411*^9, {3.85521797510585*^9, 3.8552179783043327`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Rho]", "D"]], "(", 
    RowBox[{"0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " (\[Rho]=0)"
}], "Subsection",
 CellChangeTimes->{{3.915017834479041*^9, 3.915017843037827*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]D\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{"C\[Rho]DLO\[CapitalGamma]\[Rho]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCF\[CapitalGamma]\[Rho]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCA\[CapitalGamma]\[Rho]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150180786942053`*^9, 3.915018092710038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DLO\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"125", "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "112"}], "+", 
             RowBox[{"5", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["16", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "\[Eta]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9150180998324738`*^9, {3.9150183125355997`*^9, 3.9150183138184834`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCF\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "48"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Eta]"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["8", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "100"}], "+", 
       RowBox[{"31", " ", "\[Eta]"}], "+", 
       RowBox[{"216", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"155", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Mu]", "mb"], "]"}]}], "-", 
    RowBox[{
     FractionBox["256", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "108"], " ", 
        RowBox[{"(", 
         RowBox[{"6737", "-", 
          RowBox[{"888", " ", "\[Eta]"}], "-", 
          RowBox[{"15768", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"9976", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "-", 
          RowBox[{"57", " ", 
           SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"83", "-", 
          RowBox[{"132", " ", "\[Eta]"}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
       RowBox[{
        FractionBox["400", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"47", "+", 
       RowBox[{"48", " ", "\[Eta]"}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"772", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "\[Eta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "108"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{"996", "+", 
          RowBox[{"30", " ", 
           RowBox[{"(", 
            RowBox[{"157", "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Eta]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1717", "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"57", " ", 
           SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["16", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", 
          RowBox[{"19", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}], "+", 
       RowBox[{
        FractionBox["20", "3"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "\[Eta]"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "216"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13765"}], "+", 
       RowBox[{"5338", " ", "\[Eta]"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Eta]", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"147", "+", 
          RowBox[{"144", " ", "\[Eta]"}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"356", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"22967", "-", 
          RowBox[{"12960", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7273"}], "+", 
          RowBox[{"4320", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.915018104939053*^9, {3.915018493340457*^9, 3.91501849487822*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCA\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["20", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Eta]"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"116", "-", 
       RowBox[{"61", " ", "\[Eta]"}], "-", 
       RowBox[{"139", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Mu]", "mb"], "]"}]}], "-", 
    RowBox[{
     FractionBox["44", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Eta]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "27"]}], " ", 
        RowBox[{"(", 
         RowBox[{"524", "-", 
          RowBox[{"591", " ", "\[Eta]"}], "-", 
          RowBox[{"525", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"571", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["2", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"21", " ", "\[Eta]"}], "-", 
          RowBox[{"33", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "-", 
       RowBox[{"15", " ", "\[Eta]"}], "-", 
       RowBox[{"162", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"115", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "\[Eta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "27"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"441", " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"203", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["40", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}], "-", 
       RowBox[{
        FractionBox["8", "3"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "\[Eta]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "108"], " ", 
     RowBox[{"(", 
      RowBox[{"485", "-", 
       RowBox[{"1189", " ", "\[Eta]"}], "+", 
       RowBox[{"1055", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"296", " ", 
        SuperscriptBox["\[Eta]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"96", "+", 
          RowBox[{"276", " ", "\[Eta]"}], "-", 
          RowBox[{"164", " ", 
           SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"55", "+", 
          RowBox[{"864", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.915018111960411*^9, {3.915018557100217*^9, 3.915018559297805*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " (i=1,...,6) coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " (\[Rho]=0)"
}], "Subsection",
 CellChangeTimes->{{3.915017875179315*^9, 3.9150178918423643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1hl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{"-", "128"}], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "-", 
      RowBox[{"4", " ", "CF", " ", "\[Alpha]s"}], "-", 
      RowBox[{"3", " ", "CF", " ", "\[Alpha]s", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018130591845*^9, 3.9150181412325974`*^9}, {
  3.915018621143978*^9, 3.9150186224105988`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2hl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{"256", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "-", 
      RowBox[{"CF", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"5", " ", "\[Eta]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.91501814894631*^9, 3.9150181489596243`*^9}, {
  3.915018635550538*^9, 3.9150186365725803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3hl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["128", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"36", " ", "\[Eta]"}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"5", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"64", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"9", " ", "\[Eta]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150181515976887`*^9, 3.9150181516556883`*^9}, {
  3.9150186486047297`*^9, 3.915018649386263*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4hl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["512", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{"13", "-", 
       RowBox[{"18", " ", "\[Eta]"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"7", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"128", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"8", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018153730164*^9, 3.9150181537745028`*^9}, {
  3.9150186616664467`*^9, 3.915018662408863*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C5hl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["32", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "29"}], "+", 
       RowBox[{"108", " ", "\[Eta]"}], "-", 
       RowBox[{"153", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"74", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Eta]", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018155908329*^9, 3.915018155966058*^9}, {
  3.9150186710652246`*^9, 3.9150186720120564`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C6hl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["16", "9"]}], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{"20", "+", 
       RowBox[{"9", " ", "\[Eta]"}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Eta]"}], "]"}], "-", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018157983489*^9, 3.915018158024006*^9}, {
  3.915018685187174*^9, 3.915018686009918*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " (i=3,..,6)  coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0) [Canonical basis {a,b}={4, -4} Use different values of \
a, b to use a different basis of evanescent operators]", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.9150179368355713`*^9, 3.915017981595928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3Ehl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["128", "9"]}], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{"44", "-", 
         RowBox[{"18", " ", "\[Eta]"}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["\[Eta]", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"11", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "60"}], "+", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"36", " ", "\[Eta]"}], "+", 
         RowBox[{"a", " ", "\[Eta]"}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Eta]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"a", "\[Rule]", " ", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", " ", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150181685474253`*^9, 3.915018169086156*^9}, {
  3.91501875292301*^9, 3.9150187539729633`*^9}, {3.915018789500566*^9, 
  3.9150187975895844`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4Ehl\[CapitalGamma]\[Rho]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["128", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       RowBox[{"(", 
        RowBox[{"23", "+", 
         RowBox[{"36", " ", "\[Eta]"}], "-", 
         RowBox[{"153", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"94", " ", 
          SuperscriptBox["\[Eta]", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"11", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"32", " ", "\[Pi]", " ", "\[Alpha]s", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "28"}], "+", "b", "-", 
         RowBox[{"44", " ", "\[Eta]"}], "+", 
         RowBox[{"2", " ", "b", " ", "\[Eta]"}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"a", "\[Rule]", " ", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", " ", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018171533505*^9, 3.915018172525551*^9}, {
  3.9150187748138657`*^9, 3.915018803547306*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CE1hl\[CapitalGamma]\[Rho]0", "=", "C6hl\[CapitalGamma]\[Rho]0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9150181757067432`*^9, 3.9150181765562773`*^9}, 
   3.915018214759049*^9, 3.9150188107342453`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CE2hl\[CapitalGamma]\[Rho]0", "=", "C5hl\[CapitalGamma]\[Rho]0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9150181786858807`*^9, 3.915018179751285*^9}, 
   3.91501821985592*^9, 3.915018812774164*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Total width \[CapitalGamma](0) (\[Eta]=0)", "Title",
 CellChangeTimes->{{3.853596679863727*^9, 3.853596687129826*^9}, {
  3.866887405564333*^9, 3.866887422047333*^9}, {3.866887543578637*^9, 
  3.866887544631343*^9}, {3.8668908252409077`*^9, 3.866890825552764*^9}, {
  3.9150192671091843`*^9, 3.915019280189704*^9}, {3.9157064340691557`*^9, 
  3.9157064427583227`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "0"], "(", 
    RowBox[{"0", ",", "0"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.8535989142058477`*^9, 3.85359892757586*^9}, {
  3.8668907647907877`*^9, 3.8668907874399357`*^9}, {3.915020813726975*^9, 
  3.915020816572331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{"C0LO\[CapitalGamma]\[Rho]0\[Eta]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C0NLO\[CapitalGamma]\[Rho]0\[Eta]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853596788914048*^9, 3.85359679716676*^9}, 
   3.853598053511174*^9, {3.915019316692499*^9, 3.915019326371244*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0LO\[CapitalGamma]\[Rho]0\[Eta]0", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.853598021465193*^9, 3.8535980245979843`*^9}, 
   3.915019328954969*^9, {3.915019496562655*^9, 3.915019496964439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0NLO\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"25", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8535969310823383`*^9, 3.853596942994605*^9}, {
   3.853596986071011*^9, 3.853596988989621*^9}, 3.915019331143033*^9, {
   3.9150195205545053`*^9, 3.915019522215918*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Mu]", "G"]], "(", 
    RowBox[{"0", ",", "0"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.8535989403124933`*^9, 3.853598949440393*^9}, {
  3.866890796742744*^9, 3.866890806775399*^9}, {3.915020818971632*^9, 
  3.915020820869464*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]G\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{"C\[Mu]GLO\[CapitalGamma]\[Rho]0\[Eta]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCF\[CapitalGamma]\[Rho]0\[Eta]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Mu]GNLOCA\[CapitalGamma]\[Rho]0\[Eta]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853834899792613*^9, 3.853834925455367*^9}, {
  3.915019339647503*^9, 3.9150193484380713`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GLO\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{"-", "3"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.853834945441136*^9, {3.854118382670439*^9, 3.8541183849756193`*^9}, 
   3.91501935072651*^9, {3.9150195553692017`*^9, 3.915019556405719*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCF\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "91"}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8538349522995234`*^9, {3.8541179256925488`*^9, 3.854117927318489*^9}, 
   3.915019353160008*^9, {3.915019581777981*^9, 3.9150195829537697`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]GNLOCA\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"31", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.85383495869411*^9, {3.85521797510585*^9, 3.8552179783043327`*^9}, 
   3.9150193562560997`*^9, {3.9150195881910133`*^9, 3.915019603101143*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SubscriptBox["\[Rho]", "D"]], "(", 
    RowBox[{"0", ",", "0"}], ")"}], TraditionalForm]]],
 " coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.915017834479041*^9, 3.915017843037827*^9}, {
  3.915020823506158*^9, 3.915020826068822*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]D\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{"C\[Rho]DLO\[CapitalGamma]\[Rho]0\[Eta]0", "+", 
    RowBox[{"CF", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCF\[CapitalGamma]\[Rho]0\[Eta]0"}], "+", 
    RowBox[{"CA", "*", 
     FractionBox["\[Alpha]s", "\[Pi]"], "*", 
     "C\[Rho]DNLOCA\[CapitalGamma]\[Rho]0\[Eta]0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150180786942053`*^9, 3.915018092710038*^9}, {
  3.91501936463411*^9, 3.9150193716874*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DLO\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", "15"}], "-", 
    RowBox[{"32", " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Mu]", "mb"], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9150180998324738`*^9, {3.9150183125355997`*^9, 3.9150183138184834`*^9}, 
   3.915019374230979*^9, {3.915019631812545*^9, 3.915019633010998*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCF\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13765", "216"]}], "-", 
    FractionBox[
     RowBox[{"49", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "18"], "-", 
    RowBox[{
     FractionBox["800", "9"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Mu]", "mb"], "]"}]}], "-", 
    RowBox[{
     FractionBox["256", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915018104939053*^9, {3.915018493340457*^9, 3.91501849487822*^9}, 
   3.91501937740806*^9, 3.915019653498067*^9, 3.915019718691586*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Rho]DNLOCA\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox["485", "108"], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
    RowBox[{
     FractionBox["232", "9"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Mu]", "mb"], "]"}]}], "-", 
    RowBox[{
     FractionBox["44", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["\[Mu]", "mb"], "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.915018111960411*^9, {3.915018557100217*^9, 3.915018559297805*^9}, 
   3.9150193813484383`*^9, 3.91501972788456*^9, 3.915019757955442*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"0", ",", "0"}], ")"}], TraditionalForm]]],
 " (i=1,...,6) coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0,\[Eta]=0)", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.915017875179315*^9, 3.9150178918423643`*^9}, {
  3.915020830163426*^9, 3.9150208323022833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", "256"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "-", 
      RowBox[{"4", " ", "CF", " ", "\[Alpha]s"}], "-", 
      RowBox[{"3", " ", "CF", " ", "\[Alpha]s", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018130591845*^9, 3.9150181412325974`*^9}, {
   3.915018621143978*^9, 3.9150186224105988`*^9}, 3.915019386129498*^9, {
   3.915019809774737*^9, 3.915019848819463*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{"256", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "-", 
      RowBox[{"4", " ", "CF", " ", "\[Alpha]s"}], "-", 
      RowBox[{"3", " ", "CF", " ", "\[Alpha]s", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91501814894631*^9, 3.9150181489596243`*^9}, {
   3.915018635550538*^9, 3.9150186365725803`*^9}, 3.9150193886438417`*^9, {
   3.915019811297379*^9, 3.915019856893965*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox["64", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "143"}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150181515976887`*^9, 3.9150181516556883`*^9}, {
   3.9150186486047297`*^9, 3.915018649386263*^9}, 3.9150193909635973`*^9, {
   3.915019812676646*^9, 3.915019828359412*^9}, {3.9150198646776733`*^9, 
   3.915019865557674*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox["128", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
    RowBox[{"(", 
     RowBox[{"133", "+", 
      RowBox[{"36", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018153730164*^9, 3.9150181537745028`*^9}, {
   3.9150186616664467`*^9, 3.915018662408863*^9}, 3.915019393023765*^9, {
   3.915019815026842*^9, 3.915019829958549*^9}, {3.915019872387313*^9, 
   3.91501987321455*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C5hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    FractionBox["32", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "47"}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018155908329*^9, 3.915018155966058*^9}, {
   3.9150186710652246`*^9, 3.9150186720120564`*^9}, 3.915019397005498*^9, {
   3.9150198168306913`*^9, 3.9150198315875177`*^9}, {3.9150198801199493`*^9, 
   3.91501988101936*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C6hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["64", "9"]}], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"9", " ", 
       RowBox[{"Log", "[", 
        FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018157983489*^9, 3.915018158024006*^9}, {
   3.915018685187174*^9, 3.915018686009918*^9}, 3.915019399178503*^9, {
   3.9150198186531973`*^9, 3.915019833498361*^9}, {3.915019888361762*^9, 
   3.915019889209408*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["C", "i"], "hl"], "(", 
    RowBox[{"0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " (i=3,..,6)  coefficient of ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]]],
 " ",
 StyleBox["(\[Rho]=0) [Canonical basis {a,b}={4, -4} Use different values of \
a, b to use a different basis of evanescent operators]", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.9150179368355713`*^9, 3.915017981595928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3Ehl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["32", "9"], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "446"}], "+", 
        RowBox[{"9", " ", "a"}], "-", 
        RowBox[{"216", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"a", "\[Rule]", " ", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", " ", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9150181685474253`*^9, 3.915018169086156*^9}, {
   3.91501875292301*^9, 3.9150187539729633`*^9}, {3.915018789500566*^9, 
   3.9150187975895844`*^9}, 3.9150194027215633`*^9, {3.91501992553463*^9, 
   3.915019933346672*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4Ehl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["32", "9"]}], " ", "\[Pi]", " ", "\[Alpha]s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "344"}], "+", 
        RowBox[{"9", " ", "b"}], "-", 
        RowBox[{"216", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", "mb"], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"a", "\[Rule]", " ", "4"}]}], "/.", 
    RowBox[{"b", "\[Rule]", " ", 
     RowBox[{"-", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915018171533505*^9, 3.915018172525551*^9}, {
   3.9150187748138657`*^9, 3.915018803547306*^9}, 3.915019405591208*^9, {
   3.915019937995893*^9, 3.915019950892462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "CE1hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   "C6hl\[CapitalGamma]\[Rho]0\[Eta]0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9150181757067432`*^9, 3.9150181765562773`*^9}, 
   3.915018214759049*^9, 3.9150188107342453`*^9, {3.915019411381662*^9, 
   3.915019413750161*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "CE2hl\[CapitalGamma]\[Rho]0\[Eta]0", "=", 
   "C5hl\[CapitalGamma]\[Rho]0\[Eta]0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9150181786858807`*^9, 3.915018179751285*^9}, 
   3.91501821985592*^9, 3.915018812774164*^9, {3.915019416106016*^9, 
   3.915019417754415*^9}}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1300, 704},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.75 Inherited,
FrontEndVersion->"10.2 for Linux x86 (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 94, 1, 64, "Title"],
Cell[677, 25, 613, 16, 27, "Input"],
Cell[1293, 43, 486, 14, 35, "Subsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1816, 62, 521, 13, 67, "Title"],
Cell[CellGroupData[{
Cell[2362, 79, 525, 15, 35, "Subsection"],
Cell[2890, 96, 321, 7, 46, "Input"],
Cell[3214, 105, 766, 24, 48, "Input"],
Cell[3983, 131, 4570, 139, 104, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8590, 275, 523, 15, 34, "Subsection"],
Cell[9116, 292, 372, 8, 46, "Input"],
Cell[9491, 302, 906, 26, 51, "Input"],
Cell[10400, 330, 4140, 124, 104, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14577, 459, 505, 16, 38, "Subsection"],
Cell[15085, 477, 462, 10, 46, "Input"],
Cell[15550, 489, 780, 23, 51, "Input"],
Cell[16333, 514, 5288, 153, 104, "Input"],
Cell[21624, 669, 4233, 127, 104, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25894, 801, 429, 14, 37, "Subsection"],
Cell[26326, 817, 469, 10, 46, "Input"],
Cell[26798, 829, 1703, 50, 51, "Input"],
Cell[28504, 881, 11071, 329, 362, "Input"],
Cell[39578, 1212, 9547, 284, 276, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49162, 1501, 438, 14, 38, "Subsection"],
Cell[49603, 1517, 863, 23, 45, "Input"],
Cell[50469, 1542, 1022, 28, 45, "Input"],
Cell[51494, 1572, 2033, 58, 51, "Input"],
Cell[53530, 1632, 1902, 53, 51, "Input"],
Cell[55435, 1687, 1979, 57, 51, "Input"],
Cell[57417, 1746, 1354, 38, 51, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58808, 1789, 775, 19, 38, "Subsection"],
Cell[59586, 1810, 2389, 62, 90, "Input"],
Cell[61978, 1874, 2513, 66, 90, "Input"],
Cell[64494, 1942, 351, 7, 24, "Input"],
Cell[64848, 1951, 373, 8, 24, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[65270, 1965, 574, 13, 48, "Title"],
Cell[CellGroupData[{
Cell[65869, 1982, 579, 16, 19, "Subsection"],
Cell[66451, 2000, 391, 8, 25, "Input"],
Cell[66845, 2010, 560, 14, 13, "Input"],
Cell[67408, 2026, 2575, 75, 47, "Input"],
Cell[69986, 2103, 92, 1, 13, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70115, 2109, 576, 16, 18, "Subsection"],
Cell[70694, 2127, 442, 9, 25, "Input"],
Cell[CellGroupData[{
Cell[71161, 2140, 582, 14, 15, "Input"],
Cell[71746, 2156, 387, 11, 70, "Output"]
}, Open  ]],
Cell[72148, 2170, 2090, 59, 39, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74275, 2234, 559, 17, 21, "Subsection"],
Cell[74837, 2253, 539, 11, 25, "Input"],
Cell[75379, 2266, 575, 14, 28, "Input"],
Cell[75957, 2282, 2885, 80, 47, "Input"],
Cell[78845, 2364, 2396, 67, 47, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81278, 2436, 481, 14, 20, "Subsection"],
Cell[81762, 2452, 548, 11, 25, "Input"],
Cell[82313, 2465, 1197, 34, 28, "Input"],
Cell[83513, 2501, 5962, 180, 139, "Input"],
Cell[89478, 2683, 5005, 152, 87, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94520, 2840, 491, 15, 21, "Subsection"],
Cell[95014, 2857, 803, 18, 24, "Input"],
Cell[95820, 2877, 788, 19, 24, "Input"],
Cell[96611, 2898, 1175, 31, 28, "Input"],
Cell[97789, 2931, 1103, 28, 28, "Input"],
Cell[98895, 2961, 1146, 30, 28, "Input"],
Cell[100044, 2993, 906, 22, 25, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100987, 3020, 834, 21, 21, "Subsection"],
Cell[101824, 3043, 1596, 39, 28, "Input"],
Cell[103423, 3084, 1579, 39, 28, "Input"],
Cell[105005, 3125, 416, 8, 13, "Input"],
Cell[105424, 3135, 433, 8, 13, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[105906, 3149, 313, 4, 46, "Title"],
Cell[CellGroupData[{
Cell[106244, 3157, 386, 12, 35, "Subsection"],
Cell[106633, 3171, 334, 8, 46, "Input"],
Cell[106970, 3181, 438, 11, 24, "Input"],
Cell[107411, 3194, 3156, 91, 68, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110604, 3290, 412, 13, 38, "Subsection"],
Cell[111019, 3305, 447, 10, 46, "Input"],
Cell[111469, 3317, 583, 16, 24, "Input"],
Cell[112055, 3335, 3502, 101, 128, "Input"],
Cell[115560, 3438, 3200, 93, 128, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118797, 3536, 362, 12, 37, "Subsection"],
Cell[119162, 3550, 453, 10, 46, "Input"],
Cell[119618, 3562, 1586, 47, 26, "Input"],
Cell[121207, 3611, 5914, 172, 117, "Input"],
Cell[127124, 3785, 4819, 141, 94, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131980, 3931, 374, 12, 21, "Subsection"],
Cell[132357, 3945, 715, 19, 24, "Input"],
Cell[133075, 3966, 906, 26, 24, "Input"],
Cell[133984, 3994, 1463, 40, 26, "Input"],
Cell[135450, 4036, 1520, 43, 26, "Input"],
Cell[136973, 4081, 1487, 41, 26, "Input"],
Cell[138463, 4124, 1131, 31, 26, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139631, 4160, 515, 14, 21, "Subsection"],
Cell[140149, 4176, 1815, 48, 26, "Input"],
Cell[141967, 4226, 1816, 48, 26, "Input"],
Cell[143786, 4276, 241, 5, 13, "Input"],
Cell[144030, 4283, 236, 5, 13, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[144315, 4294, 374, 5, 46, "Title"],
Cell[CellGroupData[{
Cell[144714, 4303, 468, 14, 19, "Subsection"],
Cell[145185, 4319, 401, 8, 25, "Input"],
Cell[145589, 4329, 239, 4, 13, "Input"],
Cell[145831, 4335, 451, 11, 25, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146319, 4351, 494, 15, 21, "Subsection"],
Cell[146816, 4368, 526, 11, 25, "Input"],
Cell[147345, 4381, 289, 6, 13, "Input"],
Cell[147637, 4389, 459, 12, 25, "Input"],
Cell[148099, 4403, 434, 11, 25, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148570, 4419, 444, 14, 20, "Subsection"],
Cell[149017, 4435, 527, 11, 25, "Input"],
Cell[149547, 4448, 408, 10, 24, "Input"],
Cell[149958, 4460, 701, 20, 27, "Input"],
Cell[150662, 4482, 678, 19, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151377, 4506, 458, 14, 21, "Subsection"],
Cell[151838, 4522, 612, 14, 24, "Input"],
Cell[152453, 4538, 593, 13, 24, "Input"],
Cell[153049, 4553, 597, 14, 26, "Input"],
Cell[153649, 4569, 569, 13, 26, "Input"],
Cell[154221, 4584, 595, 14, 26, "Input"],
Cell[154819, 4600, 585, 14, 26, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155441, 4619, 515, 14, 21, "Subsection"],
Cell[155959, 4635, 795, 20, 26, "Input"],
Cell[156757, 4657, 764, 20, 26, "Input"],
Cell[157524, 4679, 309, 7, 13, "Input"],
Cell[157836, 4688, 304, 7, 13, "Input"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

